Logarithmic-Depth Quantum Circuits for Hamming Weight Projections

A pure state of fixed Hamming weight is a superposition of computational basis states such that each bitstring in the superposition has the same number of ones. Given a Hilbert space of the form $\mathcal{H} = (\mathbb{C}_2)^{\otimes n}$, or an $n$-qubit system, the identity operator can be decomposed as a sum of projectors onto subspaces of fixed Hamming weight. In this work, we propose several quantum algorithms that realize a coherent Hamming weight projective measurement on an input pure state, meaning that the post-measurement state of the algorithm is the projection of the input state onto the corresponding subspace of fixed Hamming weight. We analyze a depth-width trade-off for the corresponding quantum circuits, allowing for a depth reduction of the circuits at the cost of more control qubits. For an $n$-qubit input, the depth-optimal algorithm uses $O(n)$ control qubits and the corresponding circuit has depth $O(\log (n))$, assuming that we have the ability to perform qubit resets. Furthermore, the proposed algorithm construction uses only one- and two-qubit gates.

==> anc/Coherent_Hamming_Weight_Measurement_Depth-Width_Tradeoff.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "0d4be473",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Import libraries\n",
    "'''\n",
    "import math\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from qiskit import *\n",
    "from qiskit.visualization import plot_histogram\n",
    "\n",
    "from qiskit.providers.fake_provider import FakeAuckland\n",
    "from qiskit.providers.fake_provider import FakeGuadalupeV2\n",
    "\n",
    "# Importing standard Qiskit libraries\n",
    "from qiskit.providers.ibmq import least_busy\n",
    "from qiskit.circuit.random import random_circuit\n",
    "\n",
    "from qiskit.primitives import Sampler as prim_Sampler\n",
    "from qiskit_aer.primitives import Sampler as aer_Sampler\n",
    "\n",
    "from qiskit_ibm_runtime import Session, Options\n",
    "from qiskit_ibm_runtime import QiskitRuntimeService\n",
    "from qiskit_ibm_runtime import Sampler as run_Sampler\n",
    "\n",
    "from qiskit.quantum_info import Statevector\n",
    "from qiskit.circuit.library.standard_gates import RZGate\n",
    "\n",
    "import warnings\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "\n",
    "from qiskit.circuit import Qubit, QuantumRegister, CircuitInstruction, Instruction\n",
    "from qiskit.transpiler.preset_passmanagers import generate_preset_pass_manager            \n",
    "\n",
    "from qiskit.providers.aer.noise import NoiseModel"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "76aaff94",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<IBMBackend('ibm_brisbane')>,\n",
       " <IBMBackend('ibm_kyoto')>,\n",
       " <IBMBackend('ibm_osaka')>,\n",
       " <IBMBackend('ibmq_qasm_simulator')>,\n",
       " <IBMBackend('simulator_stabilizer')>,\n",
       " <IBMBackend('simulator_mps')>,\n",
       " <IBMBackend('simulator_extended_stabilizer')>,\n",
       " <IBMBackend('simulator_statevector')>]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Qiskit Service backends\n",
    "'''\n",
    "#Use this for old account.\n",
    "#service = QiskitRuntimeService()\n",
    "\n",
    "#Use this for NSF account.\n",
    "service = QiskitRuntimeService(name=\"SR-NSF\")\n",
    "service.backends()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "7ae5c341",
   "metadata": {},
   "outputs": [],
   "source": [
    "def createW(n):\n",
    "    '''\n",
    "    Creates n-qubit W state.\n",
    "    '''\n",
    "    temp = QuantumCircuit(n)\n",
    "    temp.ry(2*np.arccos(1/np.sqrt(n)), 0)\n",
    "    for i in range(n-2):\n",
    "        temp.ch(i, i+1)\n",
    "    for i in range(n-1):\n",
    "        temp.cx(n-i-2, n-i-1)\n",
    "    temp.x(0)\n",
    "    return temp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "1842d0aa",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_dist(state):\n",
    "    '''\n",
    "    Get true distribution of Hamming weight outcomes for the input state.\n",
    "    '''\n",
    "    backend = Aer.get_backend('statevector_simulator')\n",
    "    result = execute(state, backend).result().get_statevector()\n",
    "    dic = {}\n",
    "    for i in range(len(np.asarray(result))):\n",
    "        if np.abs(result[i])>=1e-6:\n",
    "            st = bin(i)\n",
    "            count = 0\n",
    "            for k in range(len(st)):\n",
    "                if (st[k] == '1'):\n",
    "                    count += 1\n",
    "            if (count in dic):\n",
    "                dic[count] += np.real((result[i])*np.conj(result[i]))\n",
    "            else:\n",
    "                dic[count] = np.real((result[i])*np.conj(result[i]))\n",
    "\n",
    "    return dic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "defc1e99",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Helper functions to postprocess input for encoded IQFT\n",
    "'''\n",
    "\n",
    "def getSumfromString(string):\n",
    "    lis = [int(i) for i in list(string)]\n",
    "    return sum(lis)%2\n",
    "\n",
    "def checkList(a, b):\n",
    "    for i in range(len(a)):\n",
    "        print(a[i] - b[i])\n",
    "\n",
    "def getDecimal(lisOfbinDigits):\n",
    "    return int(''.join(map(str, lisOfbinDigits)), 2)\n",
    "\n",
    "def getNewIndex(k, s, i):\n",
    "    bin_i = bin(i)[2:].zfill(k*s)\n",
    "    outlist = []\n",
    "    \n",
    "    for l in range(k):\n",
    "        outlist.append(getSumfromString(bin_i[l*s:(l+1)*s]))\n",
    "    \n",
    "    return getDecimal(outlist[::-1])\n",
    "\n",
    "def postProcessDist(dist, k, s):\n",
    "    newDist = {}\n",
    "    for i in range(2**k):\n",
    "        newDist[i] = 0.0\n",
    "    \n",
    "    for i in dist:\n",
    "        newDist[getNewIndex(k, s, i)] += dist[i]\n",
    "\n",
    "    for i in range(2**k):\n",
    "        if (newDist[i] == 0.0):\n",
    "            del newDist[i]\n",
    "    return dict(sorted(newDist.items()))\n",
    "\n",
    "def getListofValidString(s):\n",
    "    lisValStr = []\n",
    "    for i in range(2**s):\n",
    "        bin_i = bin(i)[2:].zfill(s)\n",
    "        if getSumfromString(bin_i) == 1:\n",
    "            lisValStr.append(i)\n",
    "    return lisValStr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "d9496b2a",
   "metadata": {},
   "outputs": [],
   "source": [
    "def create_SC_RepIQFTCircuit(k, s):\n",
    "    '''\n",
    "    Create encoded IQFT circuit. Uses c_if to create classically controlled rotations.\n",
    "    '''\n",
    "    lisValStr = getListofValidString(s)\n",
    "    \n",
    "    qc = QuantumCircuit(k*s)    \n",
    "    for i in range(k):\n",
    "        qc.add_register(ClassicalRegister(size=s))\n",
    "\n",
    "    for i in range(k):\n",
    "        for j in range(i):\n",
    "            for item in lisValStr:\n",
    "                qc.rz(-np.pi/(2**(i-j)), i*s).c_if(qc.cregs[j], item)\n",
    "        qc.barrier()\n",
    "        qc.h(range(i*s, i*s + s))\n",
    "        qc.measure(range(i*s, (i+1)*s), range(i*s, (i+1)*s))\n",
    "        qc.barrier()\n",
    "    \n",
    "    return qc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "32f88cbb",
   "metadata": {},
   "outputs": [],
   "source": [
    "def createRepIQFTCircuit(k, s):\n",
    "    '''\n",
    "    Create encoded IQFT circuit and apply on input state.\n",
    "    Still uses train of CNOTS to get each bit. Only used for testing.\n",
    "    '''\n",
    "\n",
    "    qc = QuantumCircuit(k*s, k*s)    \n",
    "    for i in range(k):\n",
    "        for j in range(i):\n",
    "            qc.crz(np.pi/(2**(i-j)), (j+1)*s-1, i*s)\n",
    "        qc.h(range(i*s, i*s + s))\n",
    "    \n",
    "        for l in range(s-1):\n",
    "            qc.cx(i*s+l, i*s+l+1)\n",
    "    \n",
    "    for i in range(k):\n",
    "        for j in range(s-1):\n",
    "            qc.cx(i*s-j-2, i*s-j-1)\n",
    "    \n",
    "    qc.barrier()\n",
    "    qc.measure(list(range(k*s)), list(range(k*s)))\n",
    "    return qc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "e52ee695",
   "metadata": {},
   "outputs": [],
   "source": [
    "def repetitionEncoding(s):\n",
    "    '''\n",
    "    Creates s-qubit repetition code encoder of depth log(s).\n",
    "    '''\n",
    "    repEnc = QuantumCircuit(s)\n",
    "    if (s==1):\n",
    "        return repEnc\n",
    "    if (s==2):\n",
    "        repEnc.cx(0, 1)\n",
    "        return repEnc\n",
    "    \n",
    "    x = int(np.floor(s/2))\n",
    "    repEnc.cx(0, x)\n",
    "    repEnc = repEnc.compose(repetitionEncoding(x), range(0, x))\n",
    "    repEnc = repEnc.compose(repetitionEncoding(s-x), range(x, s))\n",
    "    return repEnc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "aa3022ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "def createQuantumCircuit(state, s):\n",
    "    '''\n",
    "    Creates quantum circuit for the problem. \n",
    "    '''\n",
    "    n = state.num_qubits\n",
    "    k = int(np.ceil(np.log2(n+1)))\n",
    "    N = 2**k - 1\n",
    "    \n",
    "    circ = QuantumCircuit(k*s + n)\n",
    "    #Create Quantum Circuit here\n",
    "    \n",
    "    circ.h([i*s for i in range(k)])\n",
    "    circ.append(state, list(range(k*s, k*s + n)))\n",
    "    \n",
    "    for i in range(k):\n",
    "        y = 2**i\n",
    "        circ.append(RZGate(np.pi*n*y/(N+1)), [s*i])\n",
    "    circ.barrier()\n",
    "    \n",
    "    for i in range(k):\n",
    "        circ = circ.compose(repetitionEncoding(s), range(i*s, i*s + s))\n",
    "    circ.barrier()\n",
    "    \n",
    "    startQubit = k*s\n",
    "    \n",
    "   \n",
    "    for i in range(k):\n",
    "        t = (k-i-1)*s\n",
    "        y = 2**(k-i-1)\n",
    "        for j in range(n):\n",
    "            tqubit = j\n",
    "            circ.append(RZGate(2*np.pi*y/(N+1)).control(1), [t + j%s, tqubit+startQubit])\n",
    "        circ.barrier()\n",
    "        \n",
    "    circ = circ.compose(create_SC_RepIQFTCircuit(k, s).reverse_bits(), range(k*s), range(k*s))\n",
    "    return circ"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "5c2419f5",
   "metadata": {},
   "outputs": [],
   "source": [
    "s = 2\n",
    "n = 2\n",
    "k = int(np.ceil(np.log2(n+1)))\n",
    "\n",
    "state = random_circuit(n, 5)\n",
    "\n",
    "encCirc = createQuantumCircuit(state, s)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "234c4503",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{0: 0.8190074382541596, 1: 0.09049628087292047, 2: 0.09049628087292044}\n"
     ]
    }
   ],
   "source": [
    "true_dist = get_dist(state)\n",
    "print(true_dist)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "10c23d82",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{0: 0.8180000000000001, 1: 0.0936, 2: 0.0884}\n"
     ]
    }
   ],
   "source": [
    "sampler = aer_Sampler()\n",
    "repDist = postProcessDist(sampler.run(encCirc, shots=1e4).result().quasi_dists[0], k, s)\n",
    "print(repDist)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "bfc62040",
   "metadata": {},
   "outputs": [],
   "source": [
    "def measOutcomes(qCirc, shots, choice = 0):\n",
    "    '''\n",
    "    Calculates the expectation value for the different backends.\n",
    "    '''\n",
    "    if choice == 0: \n",
    "        sampler = aer_Sampler()\n",
    "        job = sampler.run(qCirc, shots = shots)\n",
    "        \n",
    "    elif choice == 1:\n",
    "        fake_backend = FakeGuadalupeV2()\n",
    "        noise_model = NoiseModel.from_backend(fake_backend)\n",
    "        options = Options()\n",
    "        options.simulator = {\n",
    "            \"noise_model\": noise_model,\n",
    "            \"coupling_map\": fake_backend.coupling_map,\n",
    "            \"seed_simulator\": 42\n",
    "        }\n",
    "        options.optimization_level = 3\n",
    "        options.resilience_level = 1\n",
    "        \n",
    "        sampler = run_Sampler(session=session1, options=options)\n",
    "        job = sampler.run(qCirc, shots=shots)\n",
    "\n",
    "    return job"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "8050c590",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<IBMBackend('ibm_osaka')>\n"
     ]
    }
   ],
   "source": [
    "LB = least_busy(service.backends(filters=lambda x: x.configuration().n_qubits >= 20 and not x.configuration().simulator))\n",
    "print(LB)\n",
    "\n",
    "session1 = Session(service=service, backend=\"ibmq_qasm_simulator\")\n",
    "session2 = Session(service=service, backend=LB.name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "b26225f8",
   "metadata": {},
   "outputs": [],
   "source": [
    "def writeToFile(filename, qasm, s, lis_exp):\n",
    "    '''\n",
    "    Write the data to a text file to be used to plot the data. The format is as follows:\n",
    "        1. QASM description of state preparation unitary\n",
    "        2. true_dist\n",
    "        3. dic_noiseless\n",
    "        4. dic_shot_noise\n",
    "        5. dic_noisy_sim\n",
    "        6. dic_quantum\n",
    "    '''\n",
    "    file = open(filename, \"w+\")\n",
    "    file.write(qasm)\n",
    "    file.write(str(s)+\"\\n\")\n",
    "    for i in range(len(lis_exp)):\n",
    "        file.write(str(lis_exp[i]) + \"\\n\")\n",
    "    file.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "a723e3f3",
   "metadata": {},
   "outputs": [],
   "source": [
    "pm1 = generate_preset_pass_manager(optimization_level=2, target=service.backend('ibmq_qasm_simulator').target)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "ad88a961",
   "metadata": {},
   "outputs": [],
   "source": [
    "def populate_dicts(data_experiments, list_experiments):\n",
    "    '''\n",
    "    Extracts output data from IBM cloud jobs.\n",
    "    '''\n",
    "    for i in range(len(data_experiments)):\n",
    "        if (str(type(data_experiments[i][2])) == \"<class 'qiskit_ibm_runtime.runtime_job.RuntimeJob'>\"):\n",
    "            if str(data_experiments[i][2].status()) == \"JobStatus.DONE\":\n",
    "                data_experiments[i][2] = postProcessDist(data_experiments[i][2].result().quasi_dists[0], int(np.ceil(np.log2(list_experiments[i][0].num_qubits+1))), list_experiments[i][1])     \n",
    "    return data_experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "b154bdca",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_data_experiments(list_experiments, shots):\n",
    "    '''\n",
    "    Runs all experiments and returns data array.\n",
    "    '''\n",
    "    data_experiments = []\n",
    "    for i in list_experiments:\n",
    "        data_experiments.append([])\n",
    "    \n",
    "    for i in range(len(list_experiments)):\n",
    "        state = list_experiments[i][0]\n",
    "        s = list_experiments[i][1]\n",
    "        \n",
    "        true_dist = get_dist(state)\n",
    "        dic_shot_noise = postProcessDist(measOutcomes(createQuantumCircuit(state, s), shots, 0).result().quasi_dists[0], int(np.ceil(np.log2(state.num_qubits+1))), s)\n",
    "        dic_noisy = measOutcomes(pm1.run(createQuantumCircuit(state, s)), shots, 1)\n",
    "        \n",
    "        #dic_noisy_sim and dic_quantum hold a JOB now. Not the distribution.\n",
    "        data_experiments[i] = [true_dist, dic_shot_noise, dic_noisy]\n",
    "    \n",
    "    return data_experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "5d9efd4a",
   "metadata": {},
   "outputs": [],
   "source": [
    "\"Define a list of quantum states to test Hamming weight. Need to do it this way to reduce queueing time.\"\n",
    "list_experiments = []\n",
    "list_names = [\"3-qubit-GHZ-SC-s-1\", \"3-qubit-GHZ-SC-s-2\", \"3-qubit-GHZ-SC-s-3\"]\n",
    "\n",
    "#1\n",
    "state = QuantumCircuit(3)\n",
    "state.h(0)\n",
    "state.cx(0, 1)\n",
    "state.cx(1, 2)\n",
    "s = 1\n",
    "list_experiments.append((state, s))\n",
    "\n",
    "#2\n",
    "state = QuantumCircuit(3)\n",
    "state.h(0)\n",
    "state.cx(0, 1)\n",
    "state.cx(1, 2)\n",
    "s = 2\n",
    "list_experiments.append((state, s))\n",
    "\n",
    "#3\n",
    "state = QuantumCircuit(3)\n",
    "state.h(0)\n",
    "state.cx(0, 1)\n",
    "state.cx(1, 2)\n",
    "s = 3\n",
    "list_experiments.append((state, s))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "2d3b651c",
   "metadata": {},
   "outputs": [],
   "source": [
    "data_experiments = get_data_experiments(list_experiments, 10000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "de012108",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[{0: 0.5000000000000001, 3: 0.4999999999999999}, {0: 0.4991, 3: 0.5009}, {0: 0.4343275841463477, 1: 0.0578007356492167, 2: 0.06756564599554048, 3: 0.440306034208895}], [{0: 0.5000000000000001, 3: 0.4999999999999999}, {0: 0.4989, 3: 0.5011}, {0: 0.42986030563617117, 1: 0.08832833190785645, 2: 0.07247604749935202, 3: 0.4093353149566203}], [{0: 0.5000000000000001, 3: 0.4999999999999999}, {0: 0.5035, 3: 0.49649999999999994}, {0: 0.40751811049458814, 1: 0.10034614804270361, 2: 0.11308383266337876, 3: 0.37905190879932954}]]\n"
     ]
    }
   ],
   "source": [
    "data_experiments = populate_dicts(data_experiments, list_experiments)\n",
    "print(data_experiments)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "8a23e827",
   "metadata": {},
   "outputs": [],
   "source": [
    "for i in range(len(list_experiments)):\n",
    "    writeToFile(\"Data Files/\"+ list_names[i] +\".txt\", list_experiments[i][0].qasm(), list_experiments[i][1], data_experiments[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8a781c51",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Coherent_Hamming_Weight_Measurement_Qubit-Optimal.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "0d4be473",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Import libraries\n",
    "'''\n",
    "import math\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from qiskit.visualization import plot_histogram\n",
    "\n",
    "from qiskit.providers.fake_provider import FakeAuckland\n",
    "from qiskit.providers.fake_provider import FakeGuadalupeV2\n",
    "\n",
    "from qiskit import *\n",
    "\n",
    "from qiskit.utils import QuantumInstance\n",
    "from qiskit.providers.ibmq import least_busy\n",
    "\n",
    "from qiskit.circuit.random import random_circuit\n",
    "\n",
    "from qiskit.primitives import Sampler as prim_Sampler\n",
    "from qiskit_ibm_runtime import Sampler as run_Sampler\n",
    "from qiskit_ibm_runtime import Session, Options\n",
    "from qiskit_ibm_runtime import QiskitRuntimeService\n",
    "\n",
    "from qiskit.circuit.library import QFT\n",
    "from qiskit.quantum_info import Statevector\n",
    "from qiskit.circuit.library.standard_gates import RZGate\n",
    "\n",
    "import warnings\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "\n",
    "from qiskit.circuit import Qubit, QuantumRegister, CircuitInstruction, Instruction\n",
    "\n",
    "from qiskit.providers.aer.noise import NoiseModel"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "76aaff94",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'\\nQiskit Service backends\\n'"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Qiskit Service backends\n",
    "'''\n",
    "#Use this for old account.\n",
    "#service = QiskitRuntimeService()\n",
    "\n",
    "#Use this for NSF account.\n",
    "#service = QiskitRuntimeService(name=\"SR-NSF\")\n",
    "#service.backends()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "739d856b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def createEqSuperpos(numElements):\n",
    "    '''\n",
    "    Returns Quantum Circuit that creates an equal superposition on numElements.\n",
    "    '''\n",
    "    if (math.log2(numElements).is_integer()):\n",
    "        k = int(np.log2(numElements))\n",
    "        temp = QuantumCircuit(k)\n",
    "        for i in range(k):\n",
    "            temp.h(i)\n",
    "    else:\n",
    "        k = int(np.ceil(np.log2(numElements)))\n",
    "        temp = QuantumCircuit(k)\n",
    "        frac = np.sqrt(numElements - 2**(k-1))/((np.sqrt(2))**(k-1))\n",
    "        theta = 2*np.arctan(frac)\n",
    "        temp.ry(theta, [0])\n",
    "        temp.x(0)\n",
    "        for i in range(1, k):\n",
    "            temp.ch(0, i)\n",
    "        temp.x(0)\n",
    "        left = numElements - 2**(k-1)\n",
    "        if (left == 1):\n",
    "            return temp\n",
    "        else:\n",
    "            leftk = k - int(np.ceil(np.log2(left)))\n",
    "            recCall = createEqSuperpos(left).to_gate()\n",
    "            appCir = recCall.control(num_ctrl_qubits=leftk)\n",
    "            for i in range(1, leftk):\n",
    "                temp.x(i)\n",
    "            temp.append(appCir, range(k))\n",
    "            for i in range(1, leftk):\n",
    "                temp.x(i)\n",
    "    return temp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "7ae5c341",
   "metadata": {},
   "outputs": [],
   "source": [
    "def createW(n):\n",
    "    '''\n",
    "    Creates n-qubit W state.\n",
    "    '''\n",
    "    temp = QuantumCircuit(n)\n",
    "    temp.ry(2*np.arccos(1/np.sqrt(n)), 0)\n",
    "    for i in range(n-2):\n",
    "        temp.ch(i, i+1)\n",
    "    for i in range(n-1):\n",
    "        temp.cx(n-i-2, n-i-1)\n",
    "    temp.x(0)\n",
    "    return temp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "1842d0aa",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_dist(state):\n",
    "    '''\n",
    "    Get true distribution of Hamming weight outcomes for the input state.\n",
    "    '''\n",
    "    backend = Aer.get_backend('statevector_simulator')\n",
    "    result = execute(state, backend).result().get_statevector()\n",
    "    dic = {}\n",
    "    for i in range(len(np.asarray(result))):\n",
    "        if np.abs(result[i])>=1e-6:\n",
    "            st = bin(i)\n",
    "            count = 0\n",
    "            for k in range(len(st)):\n",
    "                if (st[k] == '1'):\n",
    "                    count += 1\n",
    "            if (count in dic):\n",
    "                dic[count] += np.real((result[i])*np.conj(result[i]))\n",
    "            else:\n",
    "                dic[count] = np.real((result[i])*np.conj(result[i]))\n",
    "\n",
    "    return dic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "aa3022ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "def createQuantumCircuit(state):\n",
    "    '''\n",
    "    Creates quantum circuit for the problem. \n",
    "    '''\n",
    "    n = state.num_qubits\n",
    "    k = int(np.ceil(np.log2(n+1)))\n",
    "    w = 2**k - (n+1)\n",
    "    N = n + w\n",
    "    \n",
    "    circ = QuantumCircuit(k + n, k)\n",
    "    #Create Quantum Circuit here\n",
    "    \n",
    "    superPosCircuit = createEqSuperpos(2**k)\n",
    "    circ.append(superPosCircuit.reverse_bits(), list(range(0, k)))\n",
    "    \n",
    "    circ.append(state, list(range(k, k + n)))\n",
    "    \n",
    "    for i in range(k):\n",
    "        y = 2**i\n",
    "        circ.append(RZGate(np.pi*(N-w)*y/(N+1)), [i])\n",
    "    circ.barrier()\n",
    "    \n",
    "    for i in range(k):\n",
    "        t = k-i-1\n",
    "        y = 2**t\n",
    "        for j in range(n):\n",
    "            tqubit = k+j\n",
    "            circ.append(RZGate(2*np.pi*y/(N+1)).control(1), [t, tqubit])\n",
    "        circ.barrier()\n",
    "    \n",
    "    circ.append(QFT(k).inverse(), list(range(0, k)))\n",
    "    circ.measure(list(range(0, k)), list(range(0, k)))\n",
    "    return circ"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "e316d7e0",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1207.22x451.5 with 1 Axes>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "state = QuantumCircuit(2)\n",
    "createQuantumCircuit(state).draw('mpl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "bfc62040",
   "metadata": {},
   "outputs": [],
   "source": [
    "def measOutcomes(qCirc, shots, choice = 0):\n",
    "    '''\n",
    "    Calculates the expectation value for the different backends.\n",
    "    '''\n",
    "    if choice == 0: \n",
    "        #Noiseless Simulation\n",
    "        sampler = prim_Sampler()\n",
    "        job = sampler.run(qCirc)\n",
    "        \n",
    "    elif choice == 1:\n",
    "        sampler = prim_Sampler()\n",
    "        job = sampler.run(qCirc, shots = shots)\n",
    "        \n",
    "    elif choice == 2:\n",
    "        fake_backend = FakeGuadalupeV2()\n",
    "        noise_model = NoiseModel.from_backend(fake_backend)\n",
    "        options = Options()\n",
    "        options.simulator = {\n",
    "            \"noise_model\": noise_model,\n",
    "            \"coupling_map\": fake_backend.coupling_map,\n",
    "            \"seed_simulator\": 42\n",
    "        }\n",
    "        options.optimization_level = 3\n",
    "        options.resilience_level = 1\n",
    "        \n",
    "        sampler = run_Sampler(session=session1, options=options)\n",
    "        job = sampler.run(qCirc, shots=shots)\n",
    "        \n",
    "    elif choice == 3:\n",
    "        options = Options(optimization_level=3, resilience_level=1)\n",
    "        sampler = run_Sampler(session=session2, options=options)\n",
    "        job = sampler.run(qCirc, shots=shots)\n",
    "\n",
    "    return job"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "8050c590",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<IBMBackend('ibm_osaka')>\n"
     ]
    }
   ],
   "source": [
    "LB = least_busy(service.backends(filters=lambda x: x.configuration().n_qubits >= 20 and not x.configuration().simulator))\n",
    "print(LB)\n",
    "\n",
    "session1 = Session(service=service, backend=\"ibmq_qasm_simulator\")\n",
    "session2 = Session(service=service, backend=LB.name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "b26225f8",
   "metadata": {},
   "outputs": [],
   "source": [
    "def writeToFile(filename, qt_back_name, qasm, lis_exp):\n",
    "    '''\n",
    "    Write the data to a text file to be used to plot the data. The format is as follows:\n",
    "        1. QASM description of state preparation unitary\n",
    "        2. true_dist\n",
    "        3. dic_noiseless\n",
    "        4. dic_shot_noise\n",
    "        5. dic_noisy_sim\n",
    "        6. dic_quantum\n",
    "    '''\n",
    "    file = open(filename, \"w+\")\n",
    "    file.write(qasm)\n",
    "    for i in range(len(lis_exp)):\n",
    "        file.write(str(lis_exp[i]) + \"\\n\")\n",
    "    file.write(qt_back_name+\"\\n\")\n",
    "    file.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "bc634d31",
   "metadata": {},
   "outputs": [],
   "source": [
    "def populate_dicts(data_experiments):\n",
    "    '''\n",
    "    Extracts output data from IBM cloud jobs.\n",
    "    '''\n",
    "    for i in range(len(data_experiments)):\n",
    "        if (str(type(data_experiments[i][3])) == \"<class 'qiskit_ibm_runtime.runtime_job.RuntimeJob'>\"):\n",
    "            if str(data_experiments[i][3].status()) == \"JobStatus.DONE\":\n",
    "                data_experiments[i][3] = data_experiments[i][3].result().quasi_dists[0]\n",
    "        \n",
    "        if (str(type(data_experiments[i][4])) == \"<class 'qiskit_ibm_runtime.runtime_job.RuntimeJob'>\"):\n",
    "            if str(data_experiments[i][4].status()) == \"JobStatus.DONE\":\n",
    "                data_experiments[i][4] = data_experiments[i][4].result().quasi_dists[0]\n",
    "            \n",
    "    return data_experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "b154bdca",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_data_experiments(list_experiments, shots):\n",
    "    '''\n",
    "    Runs all experiments and returns data array.\n",
    "    '''\n",
    "    data_experiments = []\n",
    "    for i in list_experiments:\n",
    "        data_experiments.append([])\n",
    "    \n",
    "    for i in range(len(list_experiments)):\n",
    "        state = list_experiments[i]\n",
    "        \n",
    "        true_dist = get_dist(state)\n",
    "        dic_noiseless = measOutcomes(createQuantumCircuit(state), shots, 0).result().quasi_dists[0]\n",
    "        dic_shot_noise = measOutcomes(createQuantumCircuit(state), shots, 1).result().quasi_dists[0]\n",
    "        dic_noisy_sim = measOutcomes(createQuantumCircuit(state), shots, 2)\n",
    "        dic_quantum = measOutcomes(createQuantumCircuit(state), shots, 3)\n",
    "        \n",
    "        #dic_noisy_sim and dic_quantum hold a JOB now. Not the distribution.\n",
    "        data_experiments[i] = [true_dist, dic_noiseless, dic_shot_noise, dic_noisy_sim, dic_quantum]\n",
    "    \n",
    "    return data_experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "5d9efd4a",
   "metadata": {},
   "outputs": [],
   "source": [
    "\"Define a list of quantum states to test Hamming weight. Need to do it this way to reduce queueing time.\"\n",
    "list_experiments = []\n",
    "list_names = [\"8-qubit-GHZ\", \"8-qubit-W\", \"8-qubit-W-W\"]\n",
    "\n",
    "#1\n",
    "state = QuantumCircuit(8)\n",
    "state.h(0)\n",
    "state.cx(0, 1)\n",
    "state.cx(1, 2)\n",
    "state.cx(2, 3)\n",
    "state.cx(3, 4)\n",
    "state.cx(4, 5)\n",
    "state.cx(5, 6)\n",
    "state.cx(6, 7)\n",
    "list_experiments.append(state)\n",
    "\n",
    "#2\n",
    "state = createW(8)\n",
    "list_experiments.append(state)\n",
    "\n",
    "#3\n",
    "state = QuantumCircuit(8)\n",
    "state.append(createW(4), [0, 1, 2, 3])\n",
    "state.append(createW(4), [4, 5, 6, 7])\n",
    "list_experiments.append(state)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "2d3b651c",
   "metadata": {},
   "outputs": [],
   "source": [
    "data_experiments = get_data_experiments(list_experiments, 10000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "de012108",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[{0: 0.5000000000000001, 8: 0.4999999999999999}, {0: 0.4999999999999991, 8: 0.4999999999999989}, {0: 0.507, 8: 0.493}, {0: 0.23165707907462657, 1: 0.04131894706513416, 2: 0.05401777764172935, 3: 0.02648862642635223, 4: 0.08155648872051376, 5: 0.02914307117041534, 6: 0.056423435942688456, 7: 0.039839113162207396, 8: 0.20170943709942565, 9: 0.03430987649150487, 10: 0.04587473345774849, 11: 0.015863192164966428, 12: 0.05183117479614539, 13: 0.016687701456609843, 14: 0.04263636640076521, 15: 0.03064297892916696}, {0: 0.06439156980841586, 1: 0.07157160127047012, 2: 0.07307439020167517, 3: 0.0590980315884462, 4: 0.05686374444275211, 5: 0.05699106687942279, 6: 0.06236791004972137, 7: 0.06782256344973546, 8: 0.06933400659999188, 9: 0.060689611637949246, 10: 0.07504532350471402, 11: 0.05254340211460978, 12: 0.042852512566559364, 13: 0.04830688033641582, 14: 0.0646261650922308, 15: 0.07442122045689008}], [{1: 1.0000000000000002}, {1: 0.9999999999999978}, {1: 1.0}, {0: 0.051645037732342074, 1: 0.29142733736164284, 2: 0.06304844192405609, 3: 0.09375029770212794, 4: 0.02323611601217847, 5: 0.07419587175690355, 6: 0.019148254197629045, 7: 0.03420692378857446, 8: 0.026728461871282076, 9: 0.09830195857011058, 10: 0.02533799528150031, 11: 0.03698229615476618, 12: 0.020217970313547783, 13: 0.06858707225040668, 14: 0.017023435603304646, 15: 0.05616252947962733}, {0: 0.06858439334865939, 1: 0.061090655607550864, 2: 0.057277275245241246, 3: 0.05907494070962823, 4: 0.05677789602344901, 5: 0.07331264886844721, 6: 0.06226928403103489, 7: 0.05994795241470443, 8: 0.07192766195476237, 9: 0.07217597323767604, 10: 0.06214721609055975, 11: 0.057142392859117694, 12: 0.06502639969803764, 13: 0.06401933027781088, 14: 0.055103385338763265, 15: 0.05412259429455706}], [{2: 0.9999999999999999}, {2: 0.9999999999999978}, {2: 1.0}, {0: 0.0692267604480455, 1: 0.035181861451647034, 2: 0.3087890837299232, 3: 0.056238174846832134, 4: 0.0822524770613449, 5: 0.021499367358603968, 6: 0.08431264896781747, 7: 0.020064972030308856, 8: 0.0349854193098215, 9: 0.016118767508871142, 10: 0.10169588860461291, 11: 0.024744446713231633, 12: 0.03828323872395885, 13: 0.014593599533500652, 14: 0.07220665535899044, 15: 0.019806638352489896}, {0: 0.08517779058732193, 1: 0.050228514141086165, 2: 0.07591898351559542, 3: 0.042580550157164866, 4: 0.0747564076955818, 5: 0.04641406325039727, 6: 0.07351607350309398, 7: 0.04175350156306861, 8: 0.07314652766575548, 9: 0.047866406155549615, 10: 0.07984419239428517, 11: 0.04638891609028678, 12: 0.07612069318948968, 13: 0.05553632712988353, 14: 0.08492652242363513, 15: 0.04582453053780464}]]\n"
     ]
    }
   ],
   "source": [
    "data_experiments = populate_dicts(data_experiments)\n",
    "print(data_experiments)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "8a23e827",
   "metadata": {},
   "outputs": [],
   "source": [
    "for i in range(len(list_experiments)):\n",
    "    writeToFile(\"Data Files/\"+ list_names[i] +\".txt\", LB.name, list_experiments[i].qasm(), data_experiments[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8a781c51",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

